Kilonova rates from spherical and axisymmetrical models

Detecting the thermal emission from double neutron star merger events is a challenging task because of the quick fading of the observed flux. In order to create an efficient observing strategy for their observing method it is crucial to know their intrinsic rate. Unfortunately, the numerous models existing today predict this rate on a vary wide range. Hence, our goal in this paper is to investigate the effect of different level of approximations on the relative rate predictions. Also, we study the effect of distinct ejecta mass lay-outs on the light curve. We find that the ratio of the expected kilonova detections of the spherical to axisymmetrical models is 6:1 (or 2:1, depending on the input parameter set applied in our work). Nevertheless, the light curve shape is only slightly affected by the various ejecta alignments. This means that different ejecta layouts can produce light curves with similar shapes making it a challenging task to infer the structure of the matter outflow. Thus, we conclude that the uncertainty in the rate predictions arising from the various ejecta mass distribution models is negligible compared to the errors present in other input parameters (e.g. binary neutron star merger rate). In addition, we show that up to moderate redshifts (z < 0.2) the redshift distribution type (observed or uniform in volume) does not affect the expected relative rate estimations.

==> distfigs_mnras.r <==
library(splines)

ssc = scan("ssc500.dat")
scs = scan("scs500.dat")
css = scan("css500.dat")
pv = scan("pv.dat")
v = scan("v.dat")

ul = 500
ll = 80


##fgmm = 3631. * 10^(p_v_gmm/(-2.5))
##fpmm = 3631. * 10^(p_v_pmm/(-2.5))
##flmm = 3631. * 10^(p_v_lmm/(-2.5))

##fgmm = p_v_gmm #3631. * 10^(p_v_gmm/(-2.5))
##fpmm = p_v_lmm #3631. * 10^(p_v_pmm/(-2.5))
##flmm = p_v_pmm #3631. * 10^(p_v_lmm/(-2.5))

##vvh=hist(vv$V1, breaks=seq(min(vv$V1), max(vv$V1), length=ll))
##vph=hist(vp$V1, breaks=seq(min(vpßV1), max(vp$V1), length=ll))
##
##pv=hist(pv$V1, breaks=seq(min(pv$V1), max(pv$V1), length=ll))
##pp=hist(pp$V1, breaks=seq(min(pp$V1), max(pp$V1), length=ll))

##cmg=cumsum(gh$counts)
##cmg=cmg/max(cmg)
##cmp=cumsum(ph$counts)/max(cmp)
##cmp=cmp/max(cmp)
##cml=cumsum(lh$counts)/max(cml)
##cml=cml/max(cml)

## maximum brightness
##	plot(gh$mids, cmg, type='l', lwd=3, xlab="Maximum AB magnitude", ylab="Normalized cumulative")#, xlim=c(-6.1,-3.7))#, log="x")
##	legend(19,0.95,legend=c('V18', 'P18', 'V18+P18'), col=c('black', 'red', 'green'), lty=1:1:1, lwd=3, bty='n')
##	points(ph$mids, cmp, type='l', col='red', lwd=3)
##	points(lh$mids, cml, type='l', col='green', lwd=3)
##
##	hist(p_v_gmm, xlim=c(20,33), col=rgb(1,0,0,0.1), breaks=28, main="", xlab="Maximum brightness [AB mag]", border=F)
##	hist(p_v_lmm, col=rgb(0,1,0,0.1), add=T, breaks=28, border=F)
##	hist(p_v_pmm, col=rgb(0,0,1,0.1), add=T, breaks=28, border=F)

## dt vs. redshift

##gdtind = p_v_gdt$V1
##gdt    = p_v_gdt$V2
##
##ldtind = p_v_ldt$V1
##ldt    = p_v_ldt$V2
##
##pdtind = p_v_pdt$V1
##pdt    = p_v_pdt$V2

###perego with villar vs. perego with perego
##        pdf("pvpp_mm.pdf")
##        hist(pv$V1[pv$V1<40], xlim=c(16,40), ylim=c(0,800), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T)
##        axis(2,pos=15.8)
##        axis(1,at=seq(16,40,4), labels=seq(16,40,4), pos=-5)
##        hist(pp$V1[pp$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(16.4,750,legend=c('P18 w/ LSST', 'P18 w/ P18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()
#        
###villar with perego vs. perego with perego
##        pdf("vppp_mm.pdf")
##        hist(vp$V1[vp$V1<40], xlim=c(16,40), ylim=c(0,800), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T)
##        axis(2,pos=15.8)
##        axis(1,at=seq(16,40,4), labels=seq(16,40,4), pos=-5, xpd=T)
###        axis(3,at=seq(16,40,4), labels=F, pos=830)
##        hist(pp$V1[pp$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(17,750,legend=c('V18 w/ P18', 'P18 w/ P18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()


###villar with villar vs. villar with perego
##        pdf("vvvp_mm.pdf")
##        hist(vv$V1[vv$V1<40], xlim=c(16,40), ylim=c(0,800), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T)
##        axis(2,pos=15.8)
##        axis(1,at=seq(16,40,4), labels=seq(16,40,4), pos=-5)
##        hist(vp$V1[vp$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(16.4,750,legend=c('V18 w/ LSST', 'V18 w/ P18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()


###villar with villar vs. perego with villar
##        pdf("vvpv_mm.pdf")
##        hist(vv$V1[vv$V1<40], xlim=c(16,40), ylim=c(0,800), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T)
##        axis(2,pos=15.8)
##        axis(1,at=seq(16,40,4), labels=seq(16,40,4), pos=-5)
##        hist(pv$V1[pv$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(16.4,750,legend=c('V18 w/ LSST', 'P18 w/ V18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()

##villar with villar vs. perego with perego
##        pdf("vvlppl_mm.pdf")
##        hist(vvl$V1[vvl$V1<40], xlim=c(20,40), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
##        axis(2,pos=20)
##        axis(1,at=seq(20,40,4), labels=seq(20,40,4), pos=-5)
##        hist(ppl$V1[ppl$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(32,690,legend=c('V18 w/ V18', 'P18 w/ P18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()
##
##villar with villar vs. perego with perego
##        pdf("vvlvvg_mm.pdf")
##        hist(vvl$V1[vvl$V1<40], xlim=c(20,30), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
##        axis(2,pos=20)
##        axis(1,at=seq(20,30,2), labels=seq(20,30,2), pos=-5)
##        hist(vvg$V1[vvg$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(21,690,legend=c('V18(lognorm)', 'V18(gauss)'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
###        dev.off()

#redshift versus maximum brightness
#	ind=which(vmx$V1<0.02 & vmx$V2>0.01 & vmx$V3<0.02 & vv$V1<maglim)
#	maglim=100

#ul = 10000

#	pdf("z_vvl_vvg_mm.pdf")
#	plot(lognorm$V1[1:ul], vvl$V1[1:ul], col="red", ylim=c(21,30), pch=18, cex=0.35, xlab="Redshift", ylab="Maximum brightness [AB]")
#	points(gauss$V1[1:ul], vvg$V1[1:ul]+1, col="blue", ylim=c(20,30), pch=18, cex=0.35)
#	legend(0.45, 24, legend=c('V17(lognorm)', 'V17(gauss) +1 mag'), col=c("red", "blue"), lwd=3, cex=1., bty='n')
##	plot(lognorm$V1[which(pp$V1<maglim)], pp$V1[which(pp$V1<maglim)], col="green")
#        dev.off()

##
###villar with villar vs. perego with perego
##        pdf("vvlvpl_mm.pdf")
##        hist(vvl$V1[vvl$V1<40], xlim=c(20,35), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
##        axis(2,pos=20)
##        axis(1,at=seq(20,35,3), labels=seq(20,35,3), pos=-5)
##        hist(vpl$V1[vpl$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(21,620,legend=c('V18(ln) w/ V18', 'V18(ln) w/ P18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()
##
##
###villar with villar vs. perego with perego
##        pdf("pplpvl_mm.pdf")
##        hist(ppl$V1[ppl$V1<40], xlim=c(20,41), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
##        axis(2,pos=20)
##        axis(1,at=seq(20,41,3), labels=seq(20,41,3), pos=-5)
##        hist(pvg$V1[pvl$V1<40], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(21,690,legend=c('P18(ln) w/ P18', 'P18(ln) w/ V18'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd    =3, cex=1., bty='n')
##        dev.off()

##villar with villar vs. perego with perego

##	h1 = hist(pplscs$V1, breaks=80)
##	h2 = hist(ppgscs$V1, breaks=80)	
##	
##	cc1=cumsum(h1$counts)/10000#/max(cc1)
##	cc2=cumsum(h2$counts)/10000#/max(cc2)

##        pdf("pplppg_mm.pdf")
##        hist(pplscs$V1[pplscs$V1<42], xlim=c(21,41), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
##        axis(2,pos=21)
##        axis(1,at=seq(21,41,2), labels=seq(21,41,2), pos=-5)
##        hist(ppgscs$V1[ppgscs$V1<42], col=rgb(0,0,1,0.5), add=T, breaks=ll)
##        legend(22.8,490,legend=c('P18(lognorm)', 'P18(gauss)'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd=3, cex=1., bty='n')
##        dev.off()

##redshift versus maximum brightness
#	pdf("z_pplscs_ppgscs_mm_sub.pdf")
#	plot(lognorm$V1[1:5000], pplscs[1:5000], col=rgb(1,0,0,0.5), ylim=c(24,39), pch=18, cex=0.5, xlab="Redshift", ylab="Maximum brightness [AB]")
#	points(gauss$V1[1:5000], ppgscs[1:5000], col=rgb(0,0,1,0.5), ylim=c(24,39), pch=19, cex=0.3)
#	legend(0.1, 38, legend=c('P17(lognorm)', 'P17(gauss)'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd=3, cex=1., bty='n')


#	pp = function () {
#	plot(x,ml, col="red", ylim=c(34,23), pch=16, type="l", lwd=3, cex.lab=1.2, xlab="", ylab="", cex.axis=0.8)
##	xlab="Redshift", ylab="Maxmimum AB magnitude", 
#	lines(x, mg, col="blue", pch=17, lwd=3)

##		hist(pplscs$V1, breaks=25, col=rgb(1,0,0,0.5), main="", xlab="",cex=0.5, axes=F, plot=T, ylab="")
##	        axis(2,pos=23.6, cex=0.1)
##	        axis(1,at=seq(20,50,10), labels=seq(20,50,10), pos=-50)
##		hist(ppgscs$V1, breaks=25, col=rgb(0,0,1,0.5), add=T)	
##		plot(h1$mids,cc1,type='l', col="red", lwd=3, cex.lab=0.8,  xlab="Maximum AB magnitude", ylab="Cumulative sum") #xlab="", ylab="",
##		lines(h2$mids,cc2,type='l', col="blue", lwd=3)
#	}

#	subplot(pp(), x=0.85, y=27.2, size=c(1.3, 1.3))
#	
##	subplot(plot(h1$mids,cc,type='l', col="blue", lwd=3, cex.lab=1.2, xlab="", ylab=""),x=0.8, y=26, size=c(1.6,1.6)) #xlab="Maximum AB magnitude", ylab="Normalized cumulative sum", 
##	subplot(lines(h2$mids,cc2,type='l', col="red", lwd=3),x=0.8, y=25)
##	subplot(plot(h2$mids,cc2,type='l', col="red", lwd=3, cex.lab=1.2, xlab="", ylab=""),x=0.8, y=26, size=c(1.6,1.6))
#	
##	plot(lognorm$V1[which(pp$V1<maglim)], pp$V1[which(pp$V1<maglim)], col="green")
#        dev.off()

#ll=40

#ll=40

#        pdf("vvlpplscs_mm.pdf")
#        hist(v[1:ul], xlim=c(18,33), ylim=c(0,90), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
#        axis(2,pos=18)
#        axis(1,at=seq(18,32,2), labels=seq(18,32,2), pos=-2)
#        hist(scs, col=rgb(0,0,1,0.5), add=T, breaks=ll)
#        legend(27, 80,legend=c('V17sph', 'V17axisym'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd=3, cex=1., bty='n')
#        dev.off()

ul = 500

zdl = read.table("fLognorm_obs_2020_02_11_0_02.dat")

#vp = scan("vp.dat")
#pv = scan("pv.dat")

abspv = pv[1:ul] - 5 * log10(zdl$V2[1:ul]*1e6) + 5
#absvp = vp[1:ul] - 5 * log10(zdl$V2[1:ul]*1e6) + 5

absv = v[1:ul] - 5 * log10(zdl$V2[1:ul]*1e6) + 5
absscs = scs[1:ul] - 5 * log10(zdl$V2[1:ul]*1e6) + 5

	pdf("z_vvl_mm_abs_new2.pdf")

	plot(zdl$V1[1:ul], absscs[1:ul], col="blue", ylim=c(-10, -16), pch=16, cex=0.85, xlab="Redshift", ylab="Maximum absolute AB magnitude")

	points(zdl$V1[1:ul], abspv[1:ul], col="forestgreen", ylim=c(-5,-16), pch=17, cex=0.85)


	points(zdl$V1[1:ul], absv, col="red", ylim=c(-7, -16), pch=16, cex=0.85, xlab="Redshift", ylab="Maximum absolute AB magnitude")

#	points(zdl$V1[1:ul], absvp, col="blue", ylim=c(-5,-16), pch=1, cex=0.65)

#	points(zdl$V1[1:ul], absscs, col="blue", ylim=c(-5,-16), pch=8, cex=0.65)

#	points(zdl$V1[1:ul], abspv, col="blue", ylim=c(-5,-16), pch=18, cex=0.65)

	legend(0.02, -11.3, legend=c('V17ax', 'V17ax2', 'V17sph'), col=c("blue", "forestgreen", "red"), lwd=3, cex=1., pch=c(16,17,16), bty='n')
        dev.off()


#	pdf("vvlvpl_mm.pdf")
#        hist(vvl$V1[vvl$V1<42], xlim=c(21,35), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T) #ylim=c(0,800), 
#        axis(2,pos=21)
#        axis(1,at=seq(21,35,2), labels=seq(21,35,2), pos=-5)
#        hist(vpl$V1[vpl$V1<42], col=rgb(0,0,1,0.5), add=T, breaks=ll)
#        legend(29.8,680,legend=c('V18 params', 'P18 params'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd=3, cex=1., bty='n')
#        dev.off()


#        pdf("pplscspvl_mm.pdf")
#        hist(pplscs$V1[pplscs$V1<42], xlim=c(21,41), col=rgb(1,0,0,0.5), breaks=ll, main="", xlab="Maximum brightness     [AB mag]", axes=F, plot=T, ylim=c(0,650))
#        axis(2,pos=21)
#        axis(1,at=seq(21,41,2), labels=seq(21,41,2), pos=-5)
#        hist(pvl$V1[pvl$V1<42], col=rgb(0,0,1,0.5), add=T, breaks=ll)
#        legend(21.8,600,legend=c('P18 params', 'V18 params'), col=c(rgb(1,0,0,0.5),rgb(0,0,1,0.5)), lwd=3, cex=1., bty='n')
#        dev.off()
#        
        
        


#	times = scan("times.dat")
#	sin_c_sin = read.table("/media/muse5/phd_előtti_egy_hét_muse5/allin/scs_l/kn_ln_759.dat", comment.char="i")
#	sin_sin_c = read.table("/media/muse5/phd_előtti_egy_hét_muse5/allin/ssc/kn_ln_759.dat", comment.char="i")	
#	c_sin_sin = read.table("/media/muse5/phd_előtti_egy_hét_muse5/allin/css/kn_ln_759.dat", comment.char="i")
#	vv        = read.table("/media/muse5/phd_előtti_egy_hét_muse5/kn_lc/f1/villar/vv/l/kn_759.dat")
#	my_p      = read.table("/media/muse5/phd_előtti_egy_hét_muse5/allin/my_p/kn_ln_759.dat", comment.char="i")	

#	scs = interpSpline(log10(times),sin_c_sin$V3)
#	ssc = interpSpline(log10(times),sin_sin_c$V3)
#	css = interpSpline(log10(times),c_sin_sin$V3)			
#	vvyr = interpSpline(log10(times),vv$V3)						
#	myyr = interpSpline(log10(times),my_p$V3)
#	
#	pdf("all_peregos_r.pdf")
#	plot(predict(scs), type='l', ylim=c(37, 24.), xlab="log(time)   [days]", ylab="AB magnitude",lwd=3, col="red3", xlim=c(log10(min(times)),1), lty=5) #, axes=F
#	lines(predict(ssc), col="darkviolet",lwd=3, lty=5)
#	lines(predict(css), col="green4",lwd=3, lty=3)
#	lines(predict(vvyr), col="grey28", lwd=3, lty=1)
#	lines(predict(myyr), col="blue", lwd=3, lty=6)	
##        axis(1,at=seq(20,30,2), labels=seq(20,30,2), pos=-5)
#	
#        legend(-0.3,33,legend=c('V17','P17ssc', 'P17scs','P17css' ,  'our conf.'), col=c("gray28", "darkviolet", "red3", "green4", "blue"), lwd=3, cex=1., bty='n')	
#	
#	dev.off()	

